Consistent order estimation for nonparametric Hidden Markov Models

We consider the problem of estimating the number of hidden states (the order) of a nonparametric hidden Markov model (HMM). We propose two different methods and prove their almost sure consistency without any prior assumption, be it on the order or on the emission distributions. This is the first time a consistency result is proved in such a general setting without using restrictive assumptions such as a priori upper bounds on the order or parametric restrictions on the emission distributions. Our main method relies on the minimization of a penalized least squares criterion. In addition to the consistency of the order estimation, we also prove that this method yields rate minimax adaptive estimators of the parameters of the HMM - up to a logarithmic factor. Our second method relies on estimating the rank of a matrix obtained from the distribution of two consecutive observations. Finally, numerical experiments are used to compare both methods and study their ability to select the right order in several situations.

==> HMM_order_simfiles/func_CMAES.m <==
function [counteval, arfitness, arindex, arx, xmean] = func_CMAES(m, k, Qhat, Mhat, Ohat, stopeval)
% Approximate empirical contrast minimization through CMAES.
% stop after stopeval number of function evaluations
% Adapted from the code of "The CMA evolution strategy: a comparing review" (2006), by N. Hansen.

% Solved using CMAES
  % --------------------  Initialization --------------------------------  
  N = k*(m+k-1);                        % number of objective variables/problem dimension
  xmean = reshape([Ohat; (Qhat(:,1:k-1))'],[N,1]);  % objective variables initial point
  sigma = 0.05;                         % coordinate wise standard deviation (step size)
%   DEFAULT : sigma = 0.05;                         % coordinate wise standard deviation (step size)
  stopfitness = -100;  % stop if fitness < stopfitness (minimization)
%   DEFAULT : stopeval = 2*floor(1e4/(2*log(N)));   % stop after stopeval number of function evaluations

  % Strategy parameter setting: Selection  
  lambda = 8+2*floor(3*log(N));         % population size, offspring number
  mu = lambda/2;                        % number of parents/points for recombination
  weights = log(mu+1/2)-log(1:mu)';     % muXone array for weighted recombination
  mu = floor(mu);        
  weights = weights/sum(weights);       % normalize recombination weights array
  mueff=sum(weights)^2/sum(weights.^2); % variance-effectiveness of sum w_i x_i

  % Strategy parameter setting: Adaptation
  cc = (4 + mueff/N) / (N+4 + 2*mueff/N); % time constant for cumulation for C
  cs = (mueff+2) / (N+mueff+5);         % t-const for cumulation for sigma control
  c1 = 2 / ((N+1.3)^2+mueff);           % learning rate for rank-one update of C
  cmu = min(1-c1, 2 * (mueff-2+1/mueff) / ((N+2)^2+mueff));  % and for rank-mu update
  damps = 1 + 2*max(0, sqrt((mueff-1)/(N+1))-1) + cs; % damping for sigma 
                                                      % usually close to 1
  % Initialize dynamic (internal) strategy parameters and constants
  pc = zeros(N,1); ps = zeros(N,1);   % evolution paths for C and sigma
  B = eye(N,N);                       % B defines the coordinate system
  D = ones(N,1);                      % diagonal D defines the scaling
  C = B * diag(D.^2) * B';            % covariance matrix C
  invsqrtC = B * diag(D.^-1) * B';    % C^-1/2 
  eigeneval = 0;                      % track update of B and D
  chiN=N^0.5*(1-1/(4*N)+1/(21*N^2));  % expectation of 
                                      %   ||N(0,I)|| == norm(randn(N,1))
  out.dat = []; out.datx = [];  % for plotting output
%

  % -------------------- Generation Loop --------------------------------
  counteval = 0;  % the next 40 lines contain the 20 lines of interesting code 
  
% Stop if bad initial point. CAUTION - assumes that the last column
% is equal to 1 - the sum of the others.
if ~(func_isTransition(xmean,m,k))
    disp('INVALID INITIAL VALUE - computations cancelled.')
    return
end

  while counteval < stopeval

    % Generate and evaluate lambda offspring
    for kmuet=1:lambda,
        tempOffspring = xmean + sigma * B * (D .* randn(N,1)); % m + sig * Normal(0,C)
        compteur = 0;
        while ~(func_isTransition(tempOffspring,m,k)) & compteur < 50
            % Regenerate until the matrix Q is a transition matrix or 50 attempts have been made
            tempOffspring = xmean + sigma * B * (D .* randn(N,1)); % m + sig * Normal(0,C) 
            compteur = compteur + 1;
        end
        if ~(func_isTransition(tempOffspring,m,k))  % If matrix is not a transition matrix
            tempOffspring = xmean;	% Cancel offspring generation.
        end
        arx(:,kmuet) = tempOffspring;
        arfitness(kmuet) = func_empiricalLoss(Mhat, tempOffspring, k); % objective function call
        counteval = counteval+1;
    end

    % Sort by fitness and compute weighted mean into xmean
    [arfitness, arindex] = sort(arfitness);  % minimization
    xold = xmean;
    xmean = arx(:,arindex(1:mu)) * weights;  % recombination, new mean value

    % Cumulation: Update evolution paths
    ps = (1-cs) * ps ... 
          + sqrt(cs*(2-cs)*mueff) * invsqrtC * (xmean-xold) / sigma; 
    hsig = sum(ps.^2)/(1-(1-cs)^(2*counteval/lambda))/N < 2 + 4/(N+1);
    pc = (1-cc) * pc ...
          + hsig * sqrt(cc*(2-cc)*mueff) * (xmean-xold) / sigma; 

    % Adapt covariance matrix C
    artmp = (1/sigma) * (arx(:,arindex(1:mu)) - repmat(xold,1,mu));  % mu difference vectors
    C = (1-c1-cmu) * C ...                   % regard old matrix  
         + c1 * (pc * pc' ...                % plus rank one update
                 + (1-hsig) * cc*(2-cc) * C) ... % minor correction if hsig==0
         + cmu * artmp * diag(weights) * artmp'; % plus rank mu update 

    % Adapt step size sigma
    sigma = sigma * exp((cs/damps)*(norm(ps)/chiN - 1)); 

    % Update B and D from C
    if counteval - eigeneval > lambda/(c1+cmu)/N/10  % to achieve O(N^2)
      eigeneval = counteval;
      C = triu(C) + triu(C,1)'; % enforce symmetry
      [B,D] = eig(C);           % eigen decomposition, B==normalized eigenvectors
      D = sqrt(diag(D));        % D contains standard deviations now
      invsqrtC = B * diag(D.^-1) * B';
    end

    % Break, if fitness is good enough or condition exceeds 1e14, better termination methods are advisable 
    if arfitness(1) <= stopfitness || max(D) > 1e7 * min(D)
      break;
    end

    % Output 
    more off;  % turn pagination off in Octave
  end % while, end generation loop


==> HMM_order_simfiles/func_CMAESchrono.m <==
function [xmin, contrast] = func_CMAESchrono(m, k, Qhat, Mhat, Ohat, stopeval)
% Computes CMAES minimizers and displays execution time.
% m,k:        dimension and order of current model
% Qhat: k*k   initial value of Q
% Mhat: m*m*m initial value of M
% Ohat: m*k   initial value of O
% stopeval:   number of states after which CMAES should stop

tic;
[~, ~, arindex, arx, xmean] = func_CMAES(m, k, Qhat, Mhat, Ohat, stopeval);
elapsedTime = toc;
disp([' ... finished in ' num2str(elapsedTime) ' seconds.']);

bool = func_empiricalLoss(Mhat, xmean, k) < func_empiricalLoss(Mhat, arx(:, arindex(1)), k);
xmin = arx(:, arindex(1))*(1-bool)+xmean*(bool);  % Return best point of last iteration.
                                                  % Notice that xmean is expected to be even
                                                  % better.

contrast = func_empiricalLoss(Mhat, xmin, k);


==> HMM_order_simfiles/func_bias_Trigo.m <==
function bias = func_bias_Trigo(approx_type, min_m, max_m, precision, Qstar, param, kast, lawtype)
% Computes the bias for all trigonometric spaces of dimension min_m to max_m.
% approx_type:  type of approximation space
% min_m, max_m: min and max dimension of the approximation space
% precision:    requested precision on the bias
% Qstar:   k*k  true transition matrix
% param:   k*.  parameters of the emission densities
% kast:         order of the HMM
% lawtype: cell with k strings, type of emission laws

%% Calculates mEstim such that the error ||f^* - f^*_mEstim||_F is smaller
% than precision.
mEstim = max_m-1;
First = true;
meshlength = 1;
while(First || norm(fstar - fm, 'fro')/meshlength > precision)
	% Increase space dimension until the error on f^* is smaller than the threshold.
    mEstim = mEstim+1;
    
    [~, basePM, OEstim, fstar, Mestim] = func_emissionProjection_Trigo(mEstim, Qstar, param, kast, lawtype);
    fm = OEstim' * basePM;
    meshlength = size(basePM, 2);
    
    First = false;
end

%% Calculates the approximate bias, that is the L2-difference between g_m
% and g_mEstim for m=min_m:max_m.
bias = zeros(max_m-min_m+1,1);
Mtemp = zeros(mEstim, mEstim, mEstim);
for m=min_m:max_m
    [~, ~, ~, ~, Mm] = func_emissionProjection_Trigo(m, Qstar, param, kast, lawtype);
    Mtemp(1:m, 1:m, 1:m) = Mm;
        
    bias(m - min_m + 1) = sqrt(sum(sum(sum( (Mtemp-Mestim).*(Mtemp-Mestim) ))));
end


==> HMM_order_simfiles/func_dperm_Q.m <==
function dist = func_dperm_Q(Q1, Q2)
% Computes the infimum of the Frobenius norm of swap_states(Q1, tau) - Q2
% for tau in the set of permutations of the states of Q1.
% Used only in "main_EstimatorVisualization.m", to compute the error on the transition matrix.

kaux=size(Q1,1);

tau = zeros(kaux,1);
remaining_indices = 1:kaux;

dist = func_dperm_Q_aux(Q1, Q2, tau, 1, remaining_indices, kaux);


==> HMM_order_simfiles/func_dperm_Q_aux.m <==
function minNorm = func_dperm_Q_aux(Q1, Q2, tau, current_element, remaining_indices, k)
% Recursive search for the best permutation of the states.

if (current_element == k+1)
    minNorm = norm(Q1(tau,tau) - Q2, 'fro');
else
    tau(current_element) = remaining_indices(1);
    minNorm = func_dperm_Q_aux(Q1, Q2, tau, current_element+1, ...
       	remaining_indices(2:end), k);
    for i=remaining_indices(2:end)
        tau(current_element) = i;
        minNorm = min(minNorm, ...
            func_dperm_Q_aux(Q1, Q2, tau, current_element+1, ...
                remaining_indices(find(remaining_indices~=i)), k));
    end
end


==> HMM_order_simfiles/func_duplicateState.m <==
function [Qdupl,Odupl] = func_duplicateState(Q,O,ind)
% Duplicate state i of the transition matrix Q.
% More precisely:
%  - all incoming flow will be distributed equally between the copies;
%  - the outgoing flow of the copies (towards all states but itself and the other copy) is equal to the one of the original;
%  - the probability to stay in one copy is equal to half of the probability to stay in the original state.

k = size(Q,1);
m = size(O,1);
tau = [1:k ind];
Qdupl = Q(tau, tau);
tempMatr = eye(k+1);
tempMatr(ind,ind) = 1/2;
tempMatr(k+1,k+1) = 1/2;
Qdupl = Qdupl * tempMatr;

Odupl = O(1:m, tau);


==> HMM_order_simfiles/func_emissionDensities.m <==
function fstar = func_emissionDensities(x,param,kast,lawtype)
% Calculates the value of the emission densities on x.
% x:  1*meshlength  points on which the densities are evaluated
% param:  k*.  parameters of the emission densities
% kast: true order
% lawtype: cell of k strings containing the type of emission law

meshlength = size(x);
meshlength = meshlength(2);

fstar=zeros(kast,meshlength);
for j=1:kast
    if strcmp(lawtype(j), 'beta')
		% The emission law is a beta law.
        fstar(j,:)=betapdf(x,param(j,1),param(j,2));
    elseif strcmp(lawtype(j), 'hist')
		% The emission density is piecewise constant function.
        piecesNumber = size(param);
        piecesNumber = piecesNumber(2)/3; % Get number of pieces to check.

        for piece=1:piecesNumber
            fstar(j,:) = fstar(j,:) + (x > param(j,3*piece-2)) .* (x <= param(j,3*piece-1)) * param(j,3*piece);
        end
    end
end


==> HMM_order_simfiles/func_emissionProjection_Histo.m <==
function [x, HistoBasis, Ostar, fstar, Mth] = func_emissionProjection_Histo(m, Qstar, param, kast, lawtype)
% Computes fstar and its projection on the histogram basis.

% Stationary law.
pistar = func_stationaryLaw(Qstar);

% True emission laws and their projection onto Sm
meshlength = 10000;
x=linspace(0,1,meshlength);

% Density of the emission laws.
fstar = func_emissionDensities(x,param,kast,lawtype);

% Histogram basis
HistoBasis=zeros(m,meshlength);
for j=1:m
    HistoBasis(j,:)=(x>(j-1)/m).*(x<=j/m);
end
HistoBasis=sqrt(m)*HistoBasis;
% HistoBasis(j,x) = 0 if x isn't in the j-th interval (open to the
% left, closed to the right), else sqrt(m).

% True law of the observations
Ostar = zeros(m,kast);
Ostar = (1/meshlength).*HistoBasis*(fstar');

Mth = zeros(m,m,m);
for b=1:m
    Mth(:,b,:) = Ostar * diag(pistar) * Qstar * diag(Ostar(b,:)) * Qstar * Ostar';
end


==> HMM_order_simfiles/func_emissionProjection_Trigo.m <==
function [x, TrigoBasis, Ostar, fstar, Mth] = func_emissionProjection_Trigo(m, Qstar, param, kast, lawtype)
% Computes fstar and its projection on the trigonometric basis.

% Stationary law.
pistar = func_stationaryLaw(Qstar);

% True emission laws and their projection onto Sm
meshlength = 10000;
x=linspace(0,1,meshlength);

% Density of the emission laws.
fstar = func_emissionDensities(x,param,kast,lawtype);

% Trigonometric basis
TrigoBasis=ones(m,meshlength);
for i=1:m
    TrigoBasis(i,:)=(sqrt(2)+(1-sqrt(2)).*(i==1)).*(cos(pi.*(i-1).*x)');  
end

% True law of the observations
Ostar = zeros(m,kast);
Ostar = (1/meshlength).*TrigoBasis*(fstar');

Mth = zeros(m,m,m);
for b=1:m
    Mth(:,b,:) = Ostar * diag(pistar) * Qstar * diag(Ostar(b,:)) * Qstar * Ostar';
end


==> HMM_order_simfiles/func_empiricalEstimators_Histo.m <==
function [Mhat, Phat, Nhat, lhat] = func_empiricalEstimators_Histo(m, Y)
% Computes the empirical estimators of the spectral method for the histogram basis.

disp('Computing empirical estimators.');
tic;

temp = size(Y);
n = temp(2);

indicator=zeros(m,m,m);
for a=1:m
    indicA = (Y(:,1:(n-2))>(a-1)/m) .* (Y(:,1:(n-2))<=a/m);
    for b=1:m
        indicB = (Y(:,2:(n-1))>(b-1)/m) .* (Y(:,2:(n-1))<=b/m);
        for c=1:m
            indicator(a,b,c) = mean( indicA .*...
                indicB .*...
                (Y(:,3:n)>(c-1)/m) .* (Y(:,3:n)<=c/m ) );
        end
    end
end
Mhat = (m^(3/2)) * indicator;
Phat = (m) * squeeze(sum(indicator,2));
Nhat = (m) * squeeze(sum(indicator,3));
lhat = (m^(1/2)) * squeeze(sum(sum(indicator,3),2));

elapsedTime = toc;
disp([' ... finished in ' num2str(elapsedTime) ' seconds.']);


==> HMM_order_simfiles/func_empiricalEstimators_Trigo.m <==
function [Mhat, Phat, Nhat, lhat] = func_empiricalEstimators_Trigo(m, Y)
% Computes the empirical estimators of the spectral method for the trigonometric basis.

disp('Computing empirical estimators.');
tic;

temp = size(Y);

Mhat=zeros(m,m,m);
Phat=zeros(m,m);
Nhat=zeros(m,m);
lhat=zeros(m,1);
for a=1:m
    coefa = sqrt(2)+(1-sqrt(2)).*(a==1);
    vecta = coefa .* (cos(pi.*(a-1).*Y(:,1:end-2)));
            lhat(a) = mean(vecta);
    for b=1:m
        coefb = sqrt(2)+(1-sqrt(2)).*(b==1);
        vectb = coefb .* (cos(pi.*(b-1).*Y(:,2:end-1)));
            Nhat(a,b) = mean(vecta .* vectb);
            Phat(a,b) = mean(...
                vecta .*...
                coefb .* (cos(pi.*(b-1).*Y(:,3:end))) );
        for c=1:m
            coefc = sqrt(2)+(1-sqrt(2)).*(c==1);
            vectc = coefc .* (cos(pi.*(c-1).*Y(:,3:end)));           
            Mhat(a,b,c) = mean(vecta .* vectb .* vectc); 
        end
    end
end

elapsedTime = toc;
disp([' ... finished in ' num2str(elapsedTime) ' seconds.']);


==> HMM_order_simfiles/func_empiricalLoss.m <==
function gamma = func_empiricalLoss(M,A,kaux)
% ------ Empirical Loss Function -------
% A contains the emission densities and the transition matrix.
% M:  m*m*m empirical joint distribution
% kaux: order of current model
% Used only in "func_CMAES.m" and "func_CMAESchrono.m"

maux=size(M,1);
Aaux=reshape(A,[maux+kaux-1,kaux]);
Oaux = Aaux(1:maux,:);

Qaux = zeros(kaux);
Qaux(:, 1:kaux-1) = (Aaux(maux+1:maux+kaux-1,:))';
Qaux(:, kaux) = ones(kaux,1) - sum(Qaux, 2);

piaux = func_stationaryLaw(Qaux);

Mhataux = zeros(maux,maux,maux);
for b=1:maux
    Mhataux(:,b,:) = Oaux * diag(piaux) * Qaux * diag(Oaux(b,:)) * Qaux * Oaux';
end
gamma = sum(sum(sum( Mhataux .* (Mhataux - 2 .* M) )));


==> HMM_order_simfiles/func_firstInit.m <==
function [Q,O] = func_firstInit(m, x, basePM)
% Returns the parameters of a HMM with one state and uniform emission law.

Q = eye(1);
temp = size(x);
meshlength = temp(2);
pic = ones(meshlength,1);
O = (1/meshlength) .* basePM * pic;


==> HMM_order_simfiles/func_generateHMM.m <==
function  [X,Y] = func_generateHMM(Qstar, pistar, param, kast, n, lawtype)
% Generate n consecutive HMM observations with specified parameters.

disp('%%%');
disp(['Hidden chain simulation of length ' num2str(n)]);
disp('%%%');

% Generation of the hidden chain.
X=ones(1,n);
cumpi = cumsum(pistar);
u = rand(1,1);
for j=2:kast
    X(:,1) = X(:,1) + (j-1).*(u>=cumpi(j-1)).*(u<cumpi(j));
end
for a=1:n-1
    u=rand(1,1);
    cumQ = cumsum(Qstar(X(:,a),:),2);
    for j=2:kast
         X(:,a+1) = X(:,a+1) + (j-1).*(u>=cumQ(:,j-1)).*(u<cumQ(:,j));
    end
end

% Generation of the observations.
Z = zeros(kast,n);
for x_value = 1:kast
    if strcmp(lawtype(x_value), 'beta')
        % Beta laws.
        param1 = param(x_value,1) * ones(1,n);
        param2 = param(x_value,2) * ones(1,n);
        Z(x_value,:) = betarnd(param1, param2);
    elseif strcmp(lawtype(x_value), 'hist')
        % Piecewise constant densities.
        % Choose which piece will be chosen.
        uniformLaw = rand(1,n);
        labelUnif = rand(1,n);
        piecesNumber = size(param);
        piecesNumber = piecesNumber(2)/3; % Get number of pieces to check.
        % Calculate thresholds (to choose piece with a uniform law)
        threshvalues = zeros(kast, piecesNumber);
        threshvalues(:,1) = (param(:,2)-param(:,1)).*param(:,3);
        for j=2:piecesNumber
            threshvalues(:,j) = threshvalues(:,j-1) + (param(:,3*j-1)-param(:,3*j-2)).*param(:,3*j);
        end
        % Generate observations
        Z(x_value,:) = (labelUnif <= threshvalues(X,1)') .* ( uniformLaw .* (param(x_value,2)-param(x_value,1))' + param(x_value,1)' );
        for piece=2:piecesNumber
            Z(x_value,:) = Z(x_value,:) + (labelUnif > threshvalues(x_value,piece-1)') .* ...
                    (labelUnif <= threshvalues(x_value,piece)') .* ...
                    ( uniformLaw .* (param(x_value,3*piece-1)-param(x_value,3*piece-2))' + param(x_value,3*piece-2)' );
        end
    end
end

Y = Z(kast*(0:length(X)-1) + X);


==> HMM_order_simfiles/func_isTransition.m <==
function bool_istransition = func_isTransition(x,m,k)
% Checks if the transition matrix contained in x is indeed a transition
% matrix (all its coefficients should be nonnegative, up to a tolerance margin)
% Used only in "func_CMAES.m"

tolerance_margin = 1e-6;

Atilde = reshape(x,[m+k-1,k]);    
Qtildetemp = (Atilde(m+1:m+k-1,:))';

bool_istransition = ~(numel(find(Qtildetemp < -tolerance_margin)) > 0 || numel(find(sum(Qtildetemp, 2) > 1+tolerance_margin)));


==> HMM_order_simfiles/func_prepareForPM.m <==
function [x, basePM, Ostar, fstar, Mth, Mhat, Phat, Nhat, lhat, Qhat, Ohat] = func_prepareForPM(m, Y, approx_type, Qstar, param, kast, lawtype)
% Initializes the basis and estimators corresponding to the approximation space of dimension m.

%% True emission laws and their projection onto the approximation space of dimension m.
if strcmp(approx_type, 'trigo')
    [x, basePM, Ostar, fstar, Mth] = func_emissionProjection_Trigo(m, Qstar, param, kast, lawtype);
elseif strcmp(approx_type, 'histo')
    [x, basePM, Ostar, fstar, Mth] = func_emissionProjection_Histo(m, Qstar, param, kast, lawtype);
end

%% Empirical estimators computation.
if strcmp(approx_type, 'trigo')
    [Mhat, Phat, Nhat, lhat] = func_empiricalEstimators_Trigo(m, Y);
elseif strcmp(approx_type, 'histo')
    [Mhat, Phat, Nhat, lhat] = func_empiricalEstimators_Histo(m, Y);
end

%% Starting parameters: 1 state, uniform emission law.
[Qhat, Ohat] = func_firstInit(m, x, basePM);


==> HMM_order_simfiles/func_simplexProjection.m <==
function y = func_simplexProjection(x)
% Input : a COLUMN vector x.
% Output : a COLUMN vector y, its projection on Delta_k, the simplex in
% dimension k.
%
% We use successive projections according to orthogonal vectors in order to
% eliminate negative coordinates.
%
% Algorithm :
% indicator <- ones(k,1)    % indicator(i)=1 iff the coordinate hasn't been eliminated
% Id_k <- eye(k)
% y <- indicator/k + (Id_k - ones(k)/k)*x)
%     While i exists such that y(i)<0
%         indicator(i) <- 0
%         keff <- indicator' * indicator
%         e_i <- indicator
%         e_i(i) <- -keff
%         normalisation <- e_i' * e_i
%         tempVect <- indicator / keff
%         y <- tempVect + (Id_k-e_i*e_i'/normalisation)*(y-tempVect)
%     Return x

temp = size(x);
k = temp(1);

indicator = ones(k,1);
Id_k = eye(k);
y = indicator/k + (Id_k - ones(k)/k)*x;

% Find non-eliminated negative coordinates
indNeg = find(y<0);

while numel(indNeg) > 0
    i = indNeg(1);
    
    % Eliminate coordinate i
    indicator(i) = 0;
    keff = indicator' * indicator;
    e_i = indicator;
    e_i(i) = -keff;
    
    % Projection
    normalisation = e_i' * e_i;
    tempVect = indicator / keff;
    y = tempVect + (Id_k-e_i*e_i'/normalisation)*(y-tempVect);
    
    % Find non-eliminated negative coordinates
    indNeg = find((y<0) .* indicator);
end



==> HMM_order_simfiles/func_spectralEstimation.m <==
function [k, pihat, Qhat, Mhat, Ohat, pihatZERO, QhatZERO, OhatZERO, Nhat] = func_spectralEstimation(m,Y,n_rotations, SVthreshold, approx_type, forced_k)
% Spectral algorithm (with optional selection of k) for the estimation of HMM parameters.

temp = size(Y);
n = temp(2);

%% Part I: SPECTRAL ALGORITHM
disp(['Spectral estimation... (m=' num2str(m) ')']);
% Step 1: Empirical estimators
if strcmp(approx_type, 'trigo')
    [Mhat, Phat, Nhat, lhat] = func_empiricalEstimators_Trigo(m, Y);
elseif strcmp(approx_type, 'histo')
    [Mhat, Phat, Nhat, lhat] = func_empiricalEstimators_Histo(m, Y);
end

%% Estimation of k
[~,Dhat,U1hat]=svd(Nhat);

if(forced_k)
    % Force choice of k
    k = forced_k;
else
    D = diag(Dhat);

    % Regression
    D_range = ceil(m/2):m; 				% Regression on the smallest half of the singular values (instead of the Mreg smallest).
    p = polyfit(D_range',D(D_range),1);

    noise_singular_values = p(2)+p(1)*(1:m);    % Estimated pure noise singular values.

    ratio = D ./ noise_singular_values';
    i=1;
    while ratio(i) > SVthreshold
       i = i+1;
    end
    k = i-1;
end

%% Step 2 : SVD
Uhat=U1hat(:,1:k);              % Keep the k largest sing. val.

%% Step 3 and 4 - multiple Theta
ecartMin = 0;
for auxVar = 1:n_rotations
    Theta = func_uniformUnitary(k);
    eta=Uhat*Theta;

    Bhat=zeros(k,k,m);
    A = zeros(k,k,k,m);
    for b=1:m
        Bhat(:,:,b)=(Uhat'*Phat*Uhat)\(Uhat'*squeeze(Mhat(:,b,:))*Uhat);
        for j=1:k
            A(j,:,:,b)=eta(b,j).*Bhat(:,:,b);
        end
    end
    Chat = sum(A,4);

    % Step 5 and 6
    [Rhat,~]=eig(squeeze(Chat(1,:,:)));

    Lhat=zeros(k,k);
    for b=1:k
        for j=1:k
            Lhat(j,:)=diag(Rhat\(squeeze(Chat(j,:,:)))*Rhat);
        end
    end

    minimum = abs(Lhat(1,1) - Lhat(1,2));
    for k1 = 1:k
        for k2=1:k
            for k3=1:k
                if (k2 ~= k3)
                    minimum = min( [ minimum (abs(Lhat(k1,k2) - Lhat(k1,k3))) ] );
                end
            end
        end
    end

    if (auxVar == 1)
        OhatZERO = Uhat*Theta*Lhat;
        pihatZERO=(Uhat'*OhatZERO)\Uhat'*lhat;
        pihatZERO=func_simplexProjection(pihatZERO);         % proj onto Delta_k
        QhatZERO=(Uhat'*OhatZERO*diag(pihatZERO))\Uhat'*Nhat*Uhat/(OhatZERO'*Uhat);
        pihatZERO = func_stationaryLaw(QhatZERO);
    end
    if (minimum < ecartMin || auxVar == 1)
        ecartMin = minimum;
        LhatMin = Lhat;
        ThetaMin = Theta;
        disp('Changement de Theta')
    end
end
Ohat=Uhat*ThetaMin*LhatMin;

%% Step 7 - in plots

%% Step 8 and 9
pihat=(Uhat'*Ohat)\Uhat'*lhat;
pihat=func_simplexProjection(pihat);
Qhat=(Uhat'*Ohat*diag(pihat))\Uhat'*Nhat*Uhat/(Ohat'*Uhat);

for j=1:k
    Qhat(j,:) = func_simplexProjection(Qhat(j,:)')';
end
pihat = func_stationaryLaw(Qhat);

disp(['...done']);


==> HMM_order_simfiles/func_stationaryLaw.m <==
function pi = func_stationaryLaw(Q)
% Computes the stationary law of the transition matrix Q.
% Input
%   Q  k*k  transition matrix
% Output
%   pi 1*k  stationary law

    k = size(Q,1);
    
    QA = [(Q - eye(k)) ones(k,1)];
    sol = zeros(k+1,1);
    sol(k+1) = 1;
    pi = ((QA')\sol)';


==> HMM_order_simfiles/func_theoreticalContrast.m <==
function gamma = func_theoreticalContrast(Q,Mth,O)
% Computes L^2 distance to projection of the real density (i.e. the variance).
% Q:   k*k   transition matrix
% Mth: m*m*m theorical joint distribution
% O:   m*k   coeff of emission laws
%
% Q and O are used to compute the joint distribution Mhat, from which we deduce the variance ||Mhat-Mth||^2.

maux=size(Mth,1);
kaux=size(Q,1);
gamma=0;
pi = func_stationaryLaw(Q);

for b=1:maux
    Mhatb = O * diag(pi) * Q * diag(O(b,:)) * Q * O';
    
    gamma = gamma + sum(sum( (Mhatb - squeeze(Mth(:,b,:))) .* (Mhatb - squeeze(Mth(:,b,:))) ));
end


==> HMM_order_simfiles/func_uniformUnitary.m <==
function U = func_uniformUnitary(k)
% Generates a kxk uniform unitary matrix.
%
% Draws an orthonormal basis of R^k by first drawing a vector X_1 uniformly
% on S^k-1, then a second vector X_2 uniformly on the intersection of S^k-1
% and Orthog(X_1), and so on.
%
% This is achieved by taking X_j = Y_j / norm(Y_j) where Y_j are defined
% as follow :
% Take Z_j ~ N(0, eye(k)) independent vectors, and set Y_j = P_j*Z_j where
% P_j is defined as the orthogonal projection on Orthog(X_1, ..., X_j-1).
% Note that P_j : P_j = P_j-1 * (eye(k) - X_j*X_j') where P_0 = eye(k).
%
% (X_j) defines an orthonormal basis of X_k. Set U the matrix whose j-th
% column is X_j. Then U is a uniform unitary matrix.

P = eye(k);
U = zeros(k,k);

for j=1:k
    Y = P * randn(k,1);
    X = Y / norm(Y);
    U(:,j) = X;
    P = P * ( eye(k) - X*X' );
end


==> HMM_order_simfiles/main_LS_dimJump.m <==
% Script to perform Non-Parametric Hidden Markov Models Estimation.
%
% This routine takes a simulation file from the least squares estimation procedure
% "main_EstimCluster.m" and selects the right model by calibrating the penalty using
% the dimension jump heuristics.
%%

%% Simulation parameters
simulation_file = % data file name %

% Range of constant to check.
rho_min = 0;
rho_max = 5;
rho_step = 0.001;

%% Load data.
load(simulation_file);

% Get selected model for all constants in the specified range.
j = 0;
contrastvalues_redim = contrastvalue(:, min_m:max_m);
base_penalty = ((1:kmax)'*(min_m:max_m) + ((1:kmax).*(1:kmax))'*ones(1,max_m-min_m+1) - 1) * log(n)/n;     % penalty in (mk+k^2-1)log(n)/n
for rho = rho_min:rho_step:rho_max
	j = j+1;
	Penalized_contrast_values = contrastvalues_redim + rho * base_penalty;
	[valmin_m , indmin_m] = min(Penalized_contrast_values, [], 2);
	[~ , indmin_k] = min(valmin_m);
	K_selected(j) = indmin_k;
	M_selected(j) = indmin_m(indmin_k) + min_m - 1;
	M_selectedVect(j,:) = indmin_m + min_m - 1;
end
% Plot selected complexity.
plot(rho_min:rho_step:rho_max, M_selected .* K_selected + K_selected .* (K_selected - 1), 'k-');
ylim([0 (max_m*kmax+kmax*(kmax-1))]);
xlabel('$\rho$', 'Interpreter', 'Latex');
ylabel('Model complexity');

%% Get largest jump and the corresponding constant.
[~,indJump] = min(M_selected(2:end) - M_selected(1:end-1));
rho_jump = rho_min + rho_step*(indJump-1);
% Selected constant.
rho_selected = 2 * rho_jump;
% Get corresponding model.
Penalized_contrast_values = contrastvalues_redim + rho_selected * base_penalty;
[valmin_m , indmin_m] = min(Penalized_contrast_values, [], 2);
[~ , indmin_k] = min(valmin_m);
K_selected = indmin_k;
M_selected = indmin_m(indmin_k) + min_m - 1;

disp('Selected parameters:');
disp(['     M = ' num2str(M_selected)]);
disp(['     K = ' num2str(K_selected)]);


==> HMM_order_simfiles/main_LS_estimation.m <==
% Script to perform Non-Parametric Hidden Markov Models Estimation.
%
% This routine allows to computes the least squares estimators \hat{g}_{K,M}
% of the density of 3 observations of a HMM for all orders K and space dimensions M.
%
% It computes an estimator of the densities and transition matrix by
% incrementing the number of hidden states and using the previous estimate
% as starting point to minimize the empirical contrast function.
%%

%% Random number generator initialization
% Initialize with current time to avoid to get the same results for different instances.
rng('shuffle')

%% Load the simulation parameters from param_simulation.
[kmax, min_m, max_m, approx_type, annotation, stopeval] = param_simulation();

% Load the model parameters from param_HMM.
[Qstar, pistar, param, kast, n, lawtype, lawtypeannotation] = param_HMM();

%% Data initialization and chain generation    
% Chain generation
[X,Y] = func_generateHMM(Qstar, pistar, param, kast, n, lawtype);

% Initialize backup variables.
vartilde = ones(kmax, max_m);		% Variance of estimator (K,M)
contrastvalue = zeros(kmax, max_m);	% Value of the contrast function \gamma_{K,M}
initmethod = cell(kmax, max_m);		% Selected initial point for step (K,M) ("state duplication" or "basis expansion").
									%    Note that for K=1, the value will always be "state duplication".
backup_Mhat = zeros(max_m-min_m+1, max_m, max_m, max_m);
backup_Phat = zeros(max_m-min_m+1, max_m, max_m);
backup_Nhat = zeros(max_m-min_m+1, max_m, max_m);
backup_lhat = zeros(max_m-min_m+1, max_m);
backup_Otilde = zeros(kmax, max_m-min_m+1, max_m, kmax);
backup_Qtilde = zeros(kmax, max_m-min_m+1, kmax, kmax);


%% Estimation : computes \hat{g}_{K,M} for all K and M.
for m = min_m:max_m
    disp( '******************');
    disp(['*     m = ' num2str(m) '     *']);
    disp( '******************');
    
	% Initialize estimators for m-th estimation space.
	[x, basePM, Ostar, fstar, Mth, Mhat, Phat, Nhat, lhat, Qhat, Ohat] = func_prepareForPM(m, Y, approx_type, Qstar, param, kast, lawtype);
	% Save empirical estimator.
	backup_Mhat(m-min_m+1, 1:m, 1:m, 1:m) = Mhat;
	backup_Phat(m-min_m+1, 1:m, 1:m) = Phat;
	backup_Nhat(m-min_m+1, 1:m, 1:m) = Nhat;
	backup_lhat(m-min_m+1, 1:m) = lhat;
    
    for k=1:min(kmax,m-1)
        disp(['----- k = ' num2str(k) ' -----']);
        N = k*(m+k-1);     % number of objective variables/problem dimension for CMAES

        %% Initial point: state duplication
        indiceMin = 1;
        if (k>1)
		    % If k>1, duplicate the first state from the estimator of the model with k-1 states and the same m.
            [Qhat, Ohat] = func_duplicateState(Qtilde, Otilde, 1);
        end
        xmin = zeros(k,N);
        contrastMin = func_empiricalLoss(Mhat, reshape([Ohat; (Qhat(:,1:k-1))'],[N,1]),k);
        for duplicationIndex = 1:max(k-1,1)
		    % Duplicate state "duplicationIndex" from the estimator of the model with k-1 states and the same m.
            if (k>1)
                disp(['=== Duplicates state ' num2str(duplicationIndex) ' ===']);
                [Qhat, Ohat] = func_duplicateState(Qtilde, Otilde, duplicationIndex);
            else
                disp(['=== Initial estimation ===']);
            end

			% Minimization step.
            [xminTemp, contrastTemp] = func_CMAESchrono(m, k, Qhat, Mhat, Ohat, stopeval);
            
            xmin(duplicationIndex,:) = xminTemp;
            contrastAct = contrastTemp;
            if (contrastAct < contrastMin)
				% If this initialization was better, keep it.
				contrastMin = contrastAct;
                indiceMin = duplicationIndex;
            end
        end
        
        %% Initial point: basis expansion
        contrast_expansion = contrastMin + 1;
        if m > min_m
            disp(['=== Expands basis : (k,m) = (' num2str(k) ',' num2str(m-1) ') -> (' num2str(k) ',' num2str(m) ') ===']);
            Ohat = squeeze(backup_Otilde(k, m-min_m, 1:m, 1:k));
            Qhat = squeeze(backup_Qtilde(k, m-min_m, 1:k, 1:k));
            
            [xminTemp, contrastTemp] = func_CMAESchrono(m, k, Qhat, Mhat, Ohat, stopeval);
            
            xmin_expansion = xminTemp;
            contrast_expansion = contrastTemp;
        end
        
        %% Synthesis
        if contrastMin <= contrast_expansion
            Atilde = reshape(xmin(indiceMin,:),[m+k-1,k]);
            disp('     Selected initial point : state duplication');
            initmethod{k,m} = 'state duplication';
        else
            Atilde = reshape(xmin_expansion   ,[m+k-1,k]);
            disp('     Selected initial point : basis expansion');
            initmethod{k,m} = 'basis expansion';
        end
        Otilde = Atilde(1:m,:);

        Qtilde = zeros(k);
        Qtilde(:, 1:k-1) = (Atilde(m+1:m+k-1,:))';
        Qtilde(:, k) = ones(k,1) - sum(Qtilde, 2);

        % Saves estimators
        backup_Otilde(k, m-min_m+1, 1:m, 1:k) = Otilde;
        backup_Qtilde(k, m-min_m+1, 1:k, 1:k) = Qtilde;
        
        vartilde(k,m) = func_theoreticalContrast(Qtilde,Mth,Otilde);
        contrastvalue(k,m) = contrastMin;
    end
end

%% Save simulation results.
mkdir('data');
save(['data/' annotation '_contrast_' approx_type '_' lawtypeannotation '_n=' num2str(n) '_kmax=' num2str(kmax) '_minm=' num2str(min_m) '_maxm=' num2str(max_m)], ...
    'min_m', 'max_m', 'kmax', 'contrastvalue', 'initmethod', 'n', 'vartilde', 'backup_Mhat', 'backup_Phat', ...
    'backup_Nhat', 'backup_lhat', 'backup_Otilde', 'backup_Qtilde', 'approx_type', 'X', 'Y', 'Qstar', 'param', ...
    'kast', 'annotation', 'lawtype', 'lawtypeannotation');


==> HMM_order_simfiles/main_LS_plot.m <==
% Script to perform Non-Parametric Hidden Markov Models Estimation 
%
% This routine allows to visualize the least squares estimators g_{k,m}
% computed and saved by "main_EstimCluster.m".
%%
clear all; close all; 

simulation_file = % Simulation data file name %

%% Model for which the estimators should be displayed.
k=3;
m=13;


%% Load data.
load(simulation_file);

%% Load data for subspace (k,m).
if strcmp(approx_type, 'trigo')
    [x, basePM, Ostar, fstar, Mth] = func_emissionProjection_Trigo(m, Qstar, param, kast, lawtype);
elseif strcmp(approx_type, 'histo')
    [x, basePM, Ostar, fstar, Mth] = func_emissionProjection_Histo(m, Qstar, param, kast, lawtype);
end

Otilde = squeeze(backup_Otilde(k, m-min_m+1, 1:m, 1:k));
Qtilde = squeeze(backup_Qtilde(k, m-min_m+1, 1:k, 1:k));

% Densities
ftilde = Otilde' * basePM;        % CMAES densities.
fm = Ostar'*basePM;               % Projected densities.

%-------------------------------------------------------------------------
permutEstim = [1 2 3 4 5];        % Permutation of the estimated densities.
permutTheo = [1 2 3 3 3];         % Permutation of the theoretical densities.
%-------------------------------------------------------------------------

kaff = max(k, kast);       % Number of densities to display.

ContrastRisk = zeros(k,1);
for j=1:k
    ContrastRisk(j)=norm(Ostar(:,permutTheo(j))-Otilde(:,permutEstim(j)));
end

strContRisk = num2str(ContrastRisk', '%d and ');
disp(['Emp. cont. L2-risks: ' strContRisk(1:end-4)]);
if (k==kast)
    Contrast_Qerror = func_dperm_Q(Qtilde, Qstar);
    disp(['Emp. cont. error on Q (in Frobenius norm) :' num2str(Contrast_Qerror)]);
end

% Graphs.
figure(4);
for j=1:kaff
    subplot(1,kaff,j)
    hold on
    if (permutTheo(j) <= kast)
        line1=plot(x,fstar(permutTheo(j),:),'b-');
        line2=stairs(x,fm(permutTheo(j),:),'k--');
    end
    if (permutEstim(j) <= k)
        line4=stairs(x,ftilde(permutEstim(j),:),'gx-','MarkerSize',3);
    end
    hold off
end

% Construct a Legend with the data from the sub-plots.
hL = legend([line1,line2,line4],{'True density', 'L2 projection', 'Least Squares'});

% Programatically move the Legend.
newPosition = [0.35 0.6 0.2 0.2];
newUnits = 'normalized';
set(hL,'Position', newPosition,'Units', newUnits);


==> HMM_order_simfiles/main_Spectral.m <==
% Script to perform spectral HMM estimation on the save files from EstimCluster.
%
% This routine takes a simulation file from the least squares estimation procedure
% "main_EstimCluster.m" and runs the spectral algorithm with the specified parameters.
% It then displays the spectral AND least squares estimators.
%%
clear all; close all;

%% Simulation parameters
simulation_file = % data file name %

forced_k = 0;               % 0 to let the algorithm choose k. Otherwise, takes k = forced_k.
m = 13;                     % Size of the projection space.
SVthreshold = 1.5;          % Threshold to state which singular values are significant.
n_rotations = 1;			% Number of generations of the rotation matrix (Step 4).

%% Load data.
load(simulation_file);
% Loaded variables: 'min_m', 'max_m', 'kmax', 'contrastvalue', 'initmethod', 'n', 'vartilde', 'backup_Mhat', 'backup_Phat', ...
%    'backup_Nhat', 'backup_lhat', 'backup_Otilde', 'backup_Qtilde', 'approx_type', 'X', 'Y', 'Qstar', 'param', ...
%    'kast', 'annotation', 'lawtype', 'lawtypeannotation', 'instanceNumber'

%% True emission laws and their projection onto Sm
if strcmp(approx_type, 'trigo')
    [x, basePM, Ostar, fstar, Mth] = func_emissionProjection_Trigo(m, Qstar, param, kast, lawtype);
elseif strcmp(approx_type, 'histo')
    [x, basePM, Ostar, fstar, Mth] = func_emissionProjection_Histo(m, Qstar, param, kast, lawtype);
end


%% Estimation
[k, pihat, Qhat, Mhat, Ohat, pihatZERO, QhatZERO, OhatZERO, Nhat] = func_spectralEstimation(m, Y, n_rotations, SVthreshold, approx_type, forced_k);

disp(['selected k: ' num2str(k)])


%% Plots
% Compute densities.
Otilde = squeeze(backup_Otilde(k, m-min_m+1, 1:m, 1:k));
Qtilde = squeeze(backup_Qtilde(k, m-min_m+1, 1:k, 1:k));

% Estimation of the densities
fhat = Ohat' * basePM;            % Spectral densities
ftilde = Otilde' * basePM;        % CMA-ES densities
fm = Ostar'*basePM;               % Projected densities

%-------------------------------------------------------------------------
permutSquares = [2 3 1 4];        % Permutation of least squares densities in plots.
permutSpect = [3 2 1 4];          % Permutation of spectral densities in plots.
permutTheo = [1 2 3 4];           % Permutation of theoretical densities in plots.
%-------------------------------------------------------------------------

kaff = max(k, kast);       % Number of densities to display.

SpectralRisk = zeros(k,1);
ContrastRisk = zeros(k,1);
for j=1:k
    SpectralRisk(j)=norm(Ostar(:,permutTheo(j))-Ohat(:,permutSpect(j)));
    ContrastRisk(j)=norm(Ostar(:,permutTheo(j))-Otilde(:,permutSquares(j)));
end

strSpecRisk = num2str(SpectralRisk', '%d and ');
disp(['Spectral L2-risks: ' strSpecRisk(1:end-4)]);
strContRisk = num2str(ContrastRisk', '%d and ');
disp(['Emp. cont. L2-risks: ' strContRisk(1:end-4)]);

% Display densities.
figure(4);
for j=1:kaff
    subplot(1,kaff,j)
    hold on
    if (permutTheo(j) <= kast)
        line1=plot(x,fstar(permutTheo(j),:),'b-');
        line2=stairs(x,fm(permutTheo(j),:),'k--');
    end
    if (permutSquares(j) <= k)
        line4=stairs(x,ftilde(permutSquares(j),:),'gx-','MarkerSize',3);
    end
    if (permutSpect(j) <= k)
        line3=stairs(x,fhat(permutSpect(j),:),'r-.','LineWidth',2);
    end
    hold off
    title(['Emission law ' num2str(j)])
end

% Construct a Legend with the data from the sub-plots
hL = legend([line1,line2,line3,line4],{'True density', 'L2 projection', 'Spectral', 'Least Squares'});

% Programatically move the Legend
newPosition = [0.35 0.6 0.2 0.2];
newUnits = 'normalized';
set(hL,'Position', newPosition,'Units', newUnits);


==> HMM_order_simfiles/main_SpectralOnly.m <==
% Script to perform spectral HMM estimation on the save files from EstimCluster.
%
% This routine runs the spectral algorithm with the specified parameters and displays the resulting estimators.
%%

%% Spectral parameters
forced_k = 3;               % 0 to let the algorithm choose k. Otherwise, takes k = forced_k.
m = 17;                     % Size of the projection space.
SVthreshold = 1.5;          % Threshold to state which singular values are significant.
n_rotations = 1;			% Number of generations of the rotation matrix (Step 4).


%% Random number generator initialization
% Initialize with current time to avoid to get the same results for different instances.
rng('shuffle');

%% Load the simulation parameters from param_simulation.
[kmax, min_m, max_m, approx_type, annotation, stopeval] = param_simulation();
% Load the model parameters from param_HMM.
[Qstar, pistar, param, kast, n, lawtype, lawtypeannotation] = param_HMM();

%% Data initialization and chain generation    
% Chain generation
[X,Y] = func_generateHMM(Qstar, pistar, param, kast, n, lawtype);


%% Estimation
% True emission laws and their projection onto the approximation space of dimension m.
if strcmp(approx_type, 'trigo')
    [x, basePM, Ostar, fstar, ~] = func_emissionProjection_Trigo(m, Qstar, param, kast, lawtype);
elseif strcmp(approx_type, 'histo')
    [x, basePM, Ostar, fstar, ~] = func_emissionProjection_Histo(m, Qstar, param, kast, lawtype);
end

[k, ~, ~, ~, Ohat, ~, ~, ~, Nhat] = func_spectralEstimation(m, Y, n_rotations, SVthreshold, approx_type, forced_k);

disp(['selected k: ' num2str(k)]);


%% Spectrum
Nstar = Ostar * diag(pistar) * Qstar * Ostar';
% Compute and save spectrum.
[~,Dtemp,~]=svd(Nhat);
Dhat = diag(Dtemp);
[~,Dtemp,~]=svd(Nstar);
Dstar = diag(Dtemp);

reg_range = ceil(m/2):m; 		% Regression on the smallest half of the singular values (instead of the Mreg smallest).
p = polyfit(reg_range',Dhat(reg_range),1);
noise_singular_values = p(2)+p(1)*(1:m);


%% ----------------------- PLOT SPECTRUM ---------------------
figure(1);
%-------------------------------------------------------------------------
start_index = 1;          % First singular value to be displayed.
end_index = 8;            % Last singular value to be displayed.
%-------------------------------------------------------------------------
range = start_index:end_index;
plot(range, Dhat(range));
hold on;
plot(range, Dstar(range), 'r-.o');
% plot(range, noise_singular_values(range), 'g-');
hold off;
title('Spectrum of N');
ylim([0 (1.2*Dstar(range(1)))]);

%% ---------------------- PLOT DENSITIES ---------------------
figure(2);
% Estimation of the densities
fhat = Ohat' * basePM;            % Spectral densities
fm = Ostar'*basePM;               % Projected densities

%-------------------------------------------------------------------------
permutSpect = [2 1 3 4];          % Permutation of spectral densities in plots.
permutTheo = [1 2 3 4];           % Permutation of theoretical densities in plots.
%-------------------------------------------------------------------------

kaff = max(k, kast);       % Number of densities to display.

SpectralRisk = zeros(k,1);
for j=1:k
    SpectralRisk(j)=norm(Ostar(:,permutTheo(j))-Ohat(:,permutSpect(j)));
end

strSpecRisk = num2str(SpectralRisk', '%d and ');
disp(['Spectral L2-risks: ' strSpecRisk(1:end-4)]);

% Display densities.
for j=1:kaff
    subplot(1,kaff,j)
    hold on
    if (permutTheo(j) <= kast)
        line1=plot(x,fstar(permutTheo(j),:),'b-');
        line2=stairs(x,fm(permutTheo(j),:),'k--');
    end
    if (permutSpect(j) <= k)
        line3=stairs(x,fhat(permutSpect(j),:),'r-.','LineWidth',2);
    end
    hold off
    title(['Emission law ' num2str(j)])
end

% Construct a Legend with the data from the sub-plots
hL = legend([line1,line2,line3],{'True density', 'L2 projection', 'Spectral'});

% Programatically move the Legend
newPosition = [0.35 0.6 0.2 0.2];
newUnits = 'normalized';
set(hL,'Position', newPosition,'Units', newUnits);


==> HMM_order_simfiles/param_HMM.m <==
function [Qstar, pistar, param, kast, n, lawtype, lawtypeannotation] = param_HMM()
% Qstar  k*k - True hidden Markov chain transition matrix
% pistar k*1 - True invariant law of the hidden Markov chain (by default, invariant law of Qstar)
% param  k*. - Parameters for the true emission laws. param(i,:) = parameters for law number i
% kast       - True number of hidden states
% n          - Number of observations
% lawtype    - Cell of kast strings qualifying the emission laws. Possible values:
%              'beta': each emission law will be a beta law
%                      with specified pair of parameters.
%              'hist': each emission law will have a piecewise
%                      constant density. Parameter format:
%                      [inf1 sup1 val1 inf2 sup2 val2 ... ]
%                      infi and supi correspond to the extrema of
%                      the interval i. They must all be distinct
%                      and the integral of the function (defined
%                      by sum_i[(supi-infi)*vali] equal to 1.
%                      infi is considered outside the interval.

%% Chain length
n = 100000;

%% Emission laws - EXAMPLE 1: 2 states, beta densities.
% kast = 2;
% lawtype = {'beta', 'beta'};
% lawtypeannotation = 'beta';
% param=[2 5; 4 2];
% Qstar = [0.9 0.1;...
%          0.2 0.2];

%% Emission laws - EXAMPLE 2: 3 states, beta densities.
kast = 3;
lawtype = {'beta', 'beta', 'beta'};
lawtypeannotation = 'beta';
% param=[1.5 5; 6 6; 7 2];    % 3 distinct peaks.
% param=[2 5; 4 2; 1.7 1.7];  % Poorly separated.
param=[2 5; 4 2; 4 4];      % Moderately separated.
Qstar = [0.8 0.1 0.1;...
         0.2 0.7 0.1;...
         .07 .13 0.8];

%% Emission laws - EXAMPLE 3: 6 hidden states, the first 3 with beta densities, the last 3 with custom histogram densities.
% kast = 6;
% lawtype = {'beta', 'beta', 'beta', 'hist', 'hist', 'hist'};
% lawtypeannotation = '3beta3hist';
% param = [2    5    0       0    0     0       0    0 0;...
%          4    2    0       0    0     0       0    0 0;...
%          4    4    0       0    0     0       0    0 0;...
%          0    3/10 10/6    3/10 1     10/14   0    0 0;...
%          0    6/10 15/16   6/10 8/10  5/16    8/10 1 30/16;...
%          4/10 5/10 10/3    5/10 9/10  5/3     0    0 0];
% Qstar = [0.7   0.1   0.1  0.05 0.025 0.025;...
%          0.1   0.7   0.1  0.05 0.02  0.03 ;...
%          0.1   0.1   0.7  0.05 0.03  0.02 ;...
%          0.02  0.03  0.05 0.05 0.8   0.05 ;...
%          0.03  0.02  0.05 0.05 0.05  0.8  ;...
%          0.025 0.025 0.05 0.8  0.05  0.05 ];

%% stationary law
pistar = func_stationaryLaw(Qstar);


==> HMM_order_simfiles/param_simulation.m <==
function [kmax, min_m, max_m, approx_type, annotation, stopeval] = param_simulation()
% Load simulation parameters.

kmax = 4;					% Maximum value of the order that the algorithm will test.
min_m = 5;                  % Dimension of the smallest and largest approximation spaces that the algorithm will consider.
max_m = 30;                 %    min_m should be larger than kmax.
approx_type = 'trigo';      % Type of approximation space. Possible values: 'histo' (histogram, not recommended) / 'trigo' (trigonometric)

stopeval = 1e5;             % Number of steps after which CMAES should stop.
% stopeval is a crucial parameter. It determines the execution time and the
% precision of the minimization algorithm. Taking it too small will make
% the algorithm unable to get accurate estimators, which will result in an
% overestimation of the order (if the algorithm returns kmax as the
% estimated order, it is likely you didn't take stopeval large enough).
% Taking it too large (more than 2e5) can make the algorithm run for days.

annotation = ['CMAfixed(' num2str(stopeval) ')'];      % Annotation to the title (misc remarks...)

% Check parameters' validity.
if kmax >= min_m
	disp(['WARNING : min_m too low. Changed value to ' num2str(kmax+1)]);
	min_m = kmax + 1;
end

